Generating High-Precision Feedback for Programming Syntax Errors using Large Language Models

Large language models (LLMs), such as Codex, hold great promise in enhancing programming education by automatically generating feedback for students. We investigate using LLMs to generate feedback for fixing syntax errors in Python programs, a key scenario in introductory programming. More concretely, given a student's buggy program, our goal is to generate feedback comprising a fixed program along with a natural language explanation describing the errors/fixes, inspired by how a human tutor would give feedback. While using LLMs is promising, the critical challenge is to ensure high precision in the generated feedback, which is imperative before deploying such technology in classrooms. The main research question we study is: Can we develop LLMs-based feedback generation techniques with a tunable precision parameter, giving educators quality control over the feedback that students receive? To this end, we introduce PyFiXV, our technique to generate high-precision feedback powered by Codex. The key idea behind PyFiXV is to use a novel run-time validation mechanism to decide whether the generated feedback is suitable for sharing with the student; notably, this validation mechanism also provides a precision knob to educators. We perform an extensive evaluation using two real-world datasets of Python programs with syntax errors and show the efficacy of PyFiXV in generating high-precision feedback.

==> fig/experiments/plot-Tex.py <==
import argparse
from typing import Sequence
from copy import deepcopy
import numpy as np
import copy
import sys
import itertools as it
import os

import matplotlib.pyplot as plt

plt.switch_backend('agg')
import matplotlib as mpl

mpl.rcParams['font.serif'] = ['times new roman']
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{newtxmath}']

color_codes = ['r', 'g', 'b', '#F08080', "#8B0000", '#E802FB', "#C64C23",
               "#223206", "#7E3391", "#040004"]
# color_codes = [ 'r', 'g', 'b', '#F08080', "#8B0000", '#E802FB']
color_for_orig = "#8b0000"
color_for_pot = "#F08080"

mpl.rc('font', **{'family': 'serif', 'serif': ['Times'], 'size': 29})
mpl.rc('legend', **{'fontsize': 26.5})
mpl.rc('text', usetex=True)
fig_size = [7, 4.8]

# ===================================== DATA ===========================================
# ======================================= TigerJython ==============================================
verification_data_TJ = [
    # Mean Precision, Mean Coverage, STD Precision, STD Coverage
    (0.8373205741626795, 0.21666666666666667, 0.038277511961722466, 0.06666666666666667) ,
    (0.7821067821067822, 0.22499999999999998, 0.04906204906204908, 0.055277079839256664) ,
    (0.7728869047619047, 0.2916666666666667, 0.03398183997145837, 0.0844371341865037) ,
    (0.7457219251336898, 0.3125, 0.07021826829752602, 0.045896421227384174) ,
    (0.7299305555555555, 0.3125, 0.03248961135007639, 0.07120003121097944) ,
    (0.7122975708502024, 0.35, 0.033368845376668003, 0.05610836076867823) ,
    (0.6842074994248908, 0.3833333333333333, 0.02954450011312018, 0.04714045207910318) ,
    (0.6588804713804713, 0.3916666666666667, 0.052609427609427585, 0.044095855184409866) ,
    (0.6338892572944297, 0.43333333333333335, 0.017433249787095016, 0.036004114991154766) ,
    (0.6028066362118086, 0.44166666666666665, 0.04993108033237987, 0.03469443332443554) ,
    (0.6020833333333334, 0.44166666666666665, 0.03690264970914086, 0.06161409170227453) ,
    (0.5983267195767196, 0.4666666666666666, 0.04619279625015165, 0.049065338146265805) ,
    (0.5889306415168484, 0.4875, 0.009790147717957737, 0.06718548123582126) ,
    (0.5585978835978835, 0.5083333333333333, 0.05562417027620318, 0.05527707983925667) ,
    (0.5505534471853257, 0.5291666666666667, 0.041543616394511054, 0.02846375212766555) ,
    (0.389, 0.925, 0, 0) ,
]
test_positives_TJ = [26, 21, 20, 19]
test_sizes_TJ = [53, 55, 57, 57]

codex_1_TJ = (0.009, 0.925)
codex_2_TJ = (0.216, 0.925)
codex_3_TJ = (0.158, 0.925)
default_message_TJ = (0.05, 0.925)
rule_based_TJ = [ # Precision, Coverage    
    (0.5136363636363637, 0.1625, 0.061433742220343306, 0.04383259399460972) ,
    (0.4751498501498502, 0.5875, 0.031758752003158905, 0.043832593994609724) ,
    (0.44415036183328865, 0.6833333333333332, 0.049252448145643404, 0.023570226039551553) ,
    (0.44350001718833254, 0.7208333333333334, 0.06234977405722265, 0.028463752127665536) ,
    (0.440520728008089, 0.7458333333333333, 0.07153572793788587, 0.02097176232019654) ,
    (0.429491930171278, 0.7749999999999999, 0.07946449953956311, 0.031914236925211316) ,
    (0.42448979591836733, 0.8041666666666667, 0.0724034541259868, 0.03695592971013909) ,
    (0.4170176097194731, 0.8208333333333334, 0.07932251678176591, 0.041666666666666664) ,
    (0.4137076438140268, 0.8375, 0.07361243108632301, 0.047871355387816915) ,
    (0.4123025856044724, 0.8624999999999999, 0.07444341848975577, 0.034359213546813816) ,
    (0.40975356599662927, 0.8666666666666666, 0.06953956934194874, 0.03042903097250922) ,
    (0.4080065359477124, 0.8708333333333333, 0.07070276242223798, 0.034359213546813844) ,
    (0.4060457516339869, 0.875, 0.07110642414637873, 0.028867513459481315) ,
    (0.4041603821015585, 0.8791666666666667, 0.07169498259418855, 0.025000000000000015) ,
    (0.40234615858922185, 0.8833333333333333, 0.07244234586409483, 0.023570226039551608) ,
    (0.401010101010101, 0.8958333333333333, 0.0671383060512137, 0.020971762320196503) ,
]

# ======================================= Codeforces ==============================================
verification_data_CF = [
    # Mean Precision, Mean Coverage, STD Precision, STD Coverage
    (0.8669168915879443, 0.275, 0.10104171038818112, 0.04409585518440984) ,
    (0.8256723225688742, 0.45416666666666666, 0.07814839764973303, 0.028463752127665543) ,
    (0.7888815943043883, 0.5708333333333333, 0.0782743101309489, 0.028463752127665554) ,
    (0.7709675179741419, 0.625, 0.051899048053347746, 0.06735753140545633) ,
    (0.7487307283359915, 0.6583333333333333, 0.07888035007795012, 0.056927504255331086) ,
    (0.7371059763229212, 0.6749999999999999, 0.07583957843948297, 0.05527707983925668) ,
    (0.736033087096917, 0.6749999999999999, 0.06494457298997233, 0.07391185942027816) ,
    (0.728623188405797, 0.7, 0.08100723308843726, 0.04714045207910321) ,
    (0.7221903982542281, 0.7, 0.07313310634369757, 0.059317101400173954) ,
    (0.7179524566984801, 0.7041666666666666, 0.08986664165998207, 0.04383259399460976) ,
    (0.7133991894630192, 0.7208333333333334, 0.07839961347145567, 0.041666666666666685) ,
    (0.7073522726815591, 0.7208333333333334, 0.08188047410363523, 0.043832593994609724) ,
    (0.6998710509348807, 0.7416666666666667, 0.08778091783535612, 0.034694433324435565) ,
    (0.6924914786210467, 0.7416666666666667, 0.08421332206246776, 0.05181877251716009) ,
    (0.6899495140995393, 0.7583333333333333, 0.08439428488097642, 0.034694433324435565) ,
    (0.6621004214204954, 0.7833333333333333, 0.09311706168685235, 0.03600411499115479) ,
    (0.6562871609067261, 0.7958333333333334, 0.07563182057375645, 0.0515949322805742) ,
    (0.6548761088972699, 0.8041666666666667, 0.07913684454970227, 0.043832593994609724) ,
    (0.6534177755639365, 0.8125, 0.07941230042722282, 0.04589642122738419) ,
    (0.6436570821624515, 0.8250000000000001, 0.0747195864795777, 0.04409585518440983) ,
    (0.6354845828026421, 0.85, 0.08083738218362312, 0.03042903097250922) ,
    (0.6322298684431038, 0.8541666666666667, 0.07503595306794526, 0.041666666666666664) ,
    (0.552, 0.988, 0, 0) ,
]


test_positives_CF = [29, 40, 30, 32]
test_sizes_CF = [58, 60, 59, 60]

codex_1_CF = (0.0296, 0.988)
codex_2_CF = (0.4847, 0.988)
codex_3_CF = (0.1560, 0.988)
default_message_CF = (0.3498, 0.988)
rule_based_CF = [
    (0.6229017720793104, 0.6875, 0.12577551016618574, 0.028463752127665536) ,
    (0.609869463742944, 0.8083333333333333, 0.1041753318679613, 0.02151657414559677) ,
    (0.5915177415177415, 0.8999999999999999, 0.09428210303292466, 0.023570226039551553) ,
    (0.5802047732968786, 0.9333333333333333, 0.09132399246992633, 0.01360827634879543) ,
    (0.5757404875825929, 0.9416666666666667, 0.0957184657425797, 0.02151657414559677) ,
    (0.5757404875825929, 0.9416666666666667, 0.0957184657425797, 0.02151657414559677) ,
    (0.5704890114345957, 0.95, 0.0920435409816928, 0.02721655269759086) ,
    (0.5681351153306996, 0.9541666666666666, 0.09362397017692432, 0.020971762320196503) ,
    (0.5634439693623304, 0.9625, 0.0956180507763699, 0.015957118462605637) ,
    (0.5634439693623304, 0.9625, 0.0956180507763699, 0.015957118462605637) ,
    (0.5604191659745507, 0.9666666666666667, 0.08979854044024745, 0.01360827634879543) ,
    (0.5574968982948312, 0.9708333333333333, 0.08420710923849627, 0.015957118462605627) ,
    (0.5574968982948312, 0.9708333333333333, 0.08420710923849627, 0.015957118462605627) ,
    (0.5553039158386908, 0.975, 0.08599427463848539, 0.00962250448649373) ,
    (0.5553039158386908, 0.975, 0.08599427463848539, 0.00962250448649373) ,
    (0.5553039158386908, 0.975, 0.08599427463848539, 0.00962250448649373) ,

]



# Both datasets
cv_rounds = 4
data_size = 240
prange = np.arange(0.3, 1.0, 0.01)


# ==============================================================================================

def cal_opt_coverage(prec, npos, fold_size):
    max_absolute_coverage = min(fold_size, int(npos / prec))
    opt_cov = max_absolute_coverage / fold_size
    real_precision = min(1, npos / max_absolute_coverage)
    return real_precision, opt_cov

def get_optimal_coverage(
    precision: float, 
    test_positives: Sequence[int], 
    fold_size: int
):
    real_precs = []
    opt_covs = []
    for npos in test_positives:
        real_prec, opt_cov = cal_opt_coverage(prec=precision, npos=npos, fold_size=fold_size)
        real_precs.append(real_prec)
        opt_covs.append(opt_cov)
    
    return np.mean(real_precs), np.mean(opt_covs), np.std(real_precs, ddof=1), np.std(opt_covs, ddof=1)

def get_optimal_data(verification_data, test_positives):
    base_precision, base_coverage = sorted(verification_data)[0][:2]
    # print(f"Base precision without verification: {base_precision:.2%}")

    opt_precisions = []
    opt_coverages = [] # optimal coverage for each precision
    std_opt_precision = []
    std_opt_coverage = []
    for precision in prange:
        if precision <= base_precision:
            opt_precisions.append(base_precision)
            opt_coverages.append(base_coverage)
            std_opt_precision.append(0)
            std_opt_coverage.append(0)
        else:
            real_prec, opt_cov, std_real_prec, std_opt_cov = get_optimal_coverage(
                precision=precision, 
                test_positives=test_positives, 
                fold_size=data_size/cv_rounds
            )
            opt_precisions.append(real_prec)
            opt_coverages.append(opt_cov)
            std_opt_precision.append(std_real_prec)
            std_opt_coverage.append(std_opt_cov)
    
    return opt_precisions, opt_coverages, std_opt_precision, std_opt_coverage



def main(data_name):
    if data_name == "TJ":
        verification_data = verification_data_TJ
        test_positives = test_positives_TJ
        test_sizes = test_sizes_TJ
        codex_1 = codex_1_TJ
        codex_2 = codex_2_TJ
        codex_3 = codex_3_TJ
        default_message = default_message_TJ
        rule_based = rule_based_TJ
        data_name = "TigerJython"
        val_yticks = [0.2, 0.4, 0.6, 0.8, 1.0]
        val_ylim_top = 1.01
        val_ylim_bottom = 0.10
        #val_yticks = [0.2, 0.4, 0.6, 0.8, 1.0]
        val_xticks = [0.4, 0.6, 0.8, 1.0]
        val_xlim_right = 1.05
        val_xlim_left = 0.35
    else:
        verification_data = verification_data_CF
        test_positives = test_positives_CF
        test_sizes = test_sizes_CF
        codex_1 = codex_1_CF
        codex_2 = codex_2_CF
        codex_3 = codex_3_CF
        default_message = default_message_CF
        rule_based = rule_based_CF
        data_name = "Codeforces"
        val_yticks = [0.2, 0.4, 0.6, 0.8, 1.0]
        val_ylim_top = 1.01
        val_ylim_bottom = 0.10
        #val_yticks = [0.0, 0.25, 0.50, 0.75, 1.0]
        #val_yticks = [0.2, 0.4, 0.6, 0.8, 1.0]
        #
        val_xticks = [0.5, 0.6, 0.7, 0.8, 0.9, 1.0]
        val_xlim_right = 1.05
        val_xlim_left = 0.5
        #
        #val_xticks = [0.4, 0.6, 0.8, 1.0]
        #val_xlim_right = 1.05
        #val_xlim_left = 0.35

    opt_precisions, opt_coverages, std_opt_precision, std_opt_coverage = get_optimal_data(verification_data, test_positives)
    
    plt.figure(3, figsize=fig_size)

    plt.errorbar(
        opt_precisions,
        opt_coverages,
        #yerr=std_opt_precision,
        label = data_name + r": $\textsc{PyFiX-Opt}$",
        #label="PYFIXO",
        #color='#FF8849', marker="<", lw=4, markersize=10, #ls=":",
        color='#FF8849', ls="dashed", lw=5.5,
    )

    plt.errorbar(
             [precision for precision, _, _, _ in verification_data],
             [coverage for _, coverage, _, _ in verification_data],
             #yerr=[std_prec for _, _, std_prec, _ in verification_data],
             label = data_name + r": $\textsc{PyFiXV}$",
             #label="PYFIXV",
             color='g', ls="solid", lw=3.5, marker=".", markersize=19,
             )

    plt.errorbar(
        [prec for prec, _, _, _ in rule_based],
        [cov for _, cov, _, _ in rule_based],
        #yerr=[std_prec for _, _, std_prec, _ in rule_based],
        label = data_name + r": $\textsc{PyFiX-Rule}$",
        #label="PYFIXRULE",
        #color='#0a81ab', marker=">", markersize=10, lw=4, #%ls="-.",
        color='#0a81ab', ls=":", lw=5.5, #%ls="-.",
    )

    plt.xlabel("Precision")
    plt.ylabel("Coverage")
    plt.xticks(val_xticks)
    plt.yticks(val_yticks)
    plt.ylim(top=val_ylim_top, bottom=val_ylim_bottom)
    plt.xlim(right=val_xlim_right, left=val_xlim_left)

    plt.tick_params(axis='both', which='major', pad=10)

    plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.6), ncol=1, fancybox=False, shadow=False)
    plt.savefig("plot_" + f"{data_name}.pdf", format="pdf", bbox_inches='tight')
    #plt.show()

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("data", type=str, help="Either TJ or CF")
    
    args = parser.parse_args()
    assert args.data in {"TJ", "CF"}
    
    main(args.data)

